Binary microlensing event OGLE-2009-BLG-020 gives a verifiable mass, distance and orbit predictions

We present the first example of binary microlensing for which the parameter measurements can be verified (or contradicted) by future Doppler observations. This test is made possible by a confluence of two relatively unusual circumstances. First, the binary lens is bright enough (I=15.6) to permit Doppler measurements. Second, we measure not only the usual 7 binary-lens parameters, but also the 'microlens parallax' (which yields the binary mass) and two components of the instantaneous orbital velocity. Thus we measure, effectively, 6 'Kepler+1' parameters (two instantaneous positions, two instantaneous velocities, the binary total mass, and the mass ratio). Since Doppler observations of the brighter binary component determine 5 Kepler parameters (period, velocity amplitude, eccentricity, phase, and position of periapsis), while the same spectroscopy yields the mass of the primary, the combined Doppler + microlensing observations would be overconstrained by 6 + (5 + 1) - (7 + 1) = 4 degrees of freedom. This makes possible an extremely strong test of the microlensing solution. We also introduce a uniform microlensing notation for single and binary lenses, we define conventions, summarize all known microlensing degeneracies and extend a set of parameters to describe full Keplerian motion of the binary lenses.

==> anc/determinant.f <==

      ! ------------------ determinant -------------------
      real*8 function determinant(a, n)
      ! calculate determinant from LU decomposition
      implicit none
      integer n
      real*8  l(n,n), u(n,n), parity, a(n,n)
      integer permut(n)
      real*8  det
      integer i

      ! decompose matrix a info lower and upper triangular matrix
      call lu_decompose(l, u, permut, parity, a, n)   ! parity = +- 1 (number of column exchange)
                                                      ! parity is set to 0 if matrix is singular

      ! calculate the determinant as the multiplication of diagonal elements of u
      det=parity
      do i=1,n
        det=det*u(i,i)
      enddo

      determinant=det
      return
      end


      ! ------------------ test -------------------------
c      program test_det
c      ! test the determinant function
c      integer n
c      parameter(n=6)
c      real*8 determinant, det, b(n,n)
c      integer i, j, seed, time
c      seed=time() 
c      call srand(seed) ! every second different matrix
c      !call srand(234) ! or same matrix every time
c
c      ! fill the matrix with random numbers
c      do i=1,n
c        do j=1,n
c          b(i,j)=rand(0)
c        enddo
c      enddo
c      b(1,1)=0d0
c
c      ! write the matrix
c      write(*,*) 'b='
c      do i=1,n
c        write(*,'(10d11.3)') (b(i,j),j=1,n)
c      enddo
c
c      ! calculate determinant
c      det=determinant(b,n)
c
c      ! write the value
c      write(*,*) 'det=', det
c      end

      ! ------------------ LU ---------------------------
      subroutine lu_decompose(l, u, permut, parity, a, n)
      ! LU decomposition of the matrix a 
      ! such as l*u = permutation of a
      ! the determinant will be changed by the sign of permutation = parity
      ! permutation are made not to devide rows by small numbers during 
      ! the curse of the calculations.
      implicit none
      integer n, permut(n)
      real*8 l(n,n), u(n,n), a(n,n), w(n,n)
      real*8 parity

      real*8 maxim, swap, pom
      integer i, j, k, bestrow

      do j=1,n
        do i=1,n
          w(i,j)=a(i,j) ! copy to work matrix (this has l at the bottom
                        ! left, and u at the upper right
        enddo
      enddo
      parity=1d0
      do i=1,n
        permut(i)=i
      enddo
      
      do j=1,n
        ! find u from top to diagonal
        do i=1,j-1
          pom=0d0
          do k=1,i-1
            pom=pom+w(i,k)*w(k,j)
          enddo
          w(i,j)=w(i,j)-pom
        enddo

        ! find l*u_jj from diagonal to bottom
        do i=j,n
          pom=0d0
          do k=1,j-1
            pom=pom+w(i,k)*w(k,j)
          enddo
          w(i,j)=w(i,j)-pom
        enddo

        ! find big number to became u_jj, as we have to divide l*u_jj by
        ! this, and do not want it to be near 0.0
        maxim=0d0
        bestrow=0
        do k=j,n
          pom=abs(w(k,j))
          if(pom.ge.maxim) then
            maxim=pom
            bestrow=k
          endif
        enddo

        if(bestrow.ne.j) then ! we have to swap rows in l, u and a togather
          do k=1,n            ! swap row number j with row number bestrow
            swap=w(j,k)
            w(j,k)=w(bestrow,k)
            w(bestrow,k)=swap
          enddo
          k=permut(j)
          permut(j)=permut(bestrow)  ! swap permut in a same way
          permut(bestrow)=k
          parity=-parity             ! one more exchange, change parity
        endif

        if(w(j,j).eq.0d0) then
          ! this matrix is singular
          parity=0d0   ! force determinant == 0
          w(j,j)=1d-33 ! give some number to avoid NaN's
        endif

        pom=1d0/w(j,j)
        do i=j+1,n            ! devide l*u_jj by u_jj, to have l below diagonal
          w(i,j)=w(i,j)*pom
        enddo
      enddo

      ! we have made a decomposotion of the permutated matrix a into l
      ! and u (lower triangular and upper triangular matrices)
      do j=1,n
        do i=1,n
          if(i.gt.j) then
            l(i,j)=w(i,j)
            u(i,j)=0d0
          else
            l(i,j)=0d0
            u(i,j)=w(i,j)
          endif
          if(i.eq.j) l(i,j)=1d0
        enddo
      enddo

      return
      ! JS
      end



==> anc/fortran-codes-info.txt <==
There are 4 fortran source codes attached:
1. determinant.f
2. kepler.f
3. jac.f
4. vec.f
These codes provide functionality described in Appendix B of Skowron et al. 2011.

Please read the comments provided inside the fortran files and inside particular 
routines for help, and definitions of parameters and their units!


Short summary of the files content:

------------------------------------
In kepler.f the are a few routines:
  subroutine kepler(rot,a,omega,ecc,tperi,qm,dl,psi,ri,vi, pien, piee, thetae,pis,t0kep)
   - which calculates kepler parameters from the set of microlensing 
     parameters (phase-space parameters: ri and vi). 
     See Section B.3. of the Paper.
  subroutine keppos(x1,x2,a,omega,ecc,tperi,rot,t)
   - which gives 2-d position for a specified time for a binary described 
     with a set of kepler parameters. 
     (See Section B.1. in Appendix)
  program test_kepler
   - which is a testing program for these two routines. (To run it, uncomment 
     and compile: ifort -o test_kepler kepler.f vec.f)
  subroutine getpsi_acc(psi,phi,ecc)
   - solves Kepler equation
Full documentation of kepler routine can be found at the end of the kepler.f.

------------------------------------
In jac.f there are:
  subroutine get_kep_jac(jac_re_kep, ri,vi,pien,piee,thetae,pis,tspec)
   - returns jacobian d_ulens (r1, r2, r3, v1, v2, v3)  / d_kepler (e, a, t,
     a1, a2, a3)  / (Dl thetaE)^6 =
     = d_ulens (ri1,ri2,ri3,vi1,vi2,vi3) / d_kepler (e, a, t, a1, a2, a3)
     See Equation (B6) in the Section B.2 in Skowron et al. 2011.

     jacobian ---> 0 as e*sin(i) so one should avoid the sin(i)~0 and e~0 not
     to have inf when dividing by or taking the logarithm of jacobian.

  subroutine euler(c1,s1,c2,s2,c3,s3,r)
   - calculates Euler angles (in form of cos and sin) from the
     rotation matrix. (See Equations (B7), (B8) and (B9) for definition
     of rotation matrix). This subroutine implements Equations (B28), 
     (B29) and (B30).

  program test_prog
   - this is a short testing program. To run it, uncomment first and then
     compile with the kepler.f, determinant.f and vec.f, then run

------------------------------------
In vec.f there are cross product and dot product routines.

------------------------------------
In determinant.f there is a function:
  real*8 function determinant(a, n)
   - which calculates determinant of the matrix a (with dimensions n x n) 
     from the LU decomposition.

------------------------------------


==> anc/jac.f <==
c
c     ------------------------- get_kep_jac ----------------------------------
      subroutine get_kep_jac(jac_re_kep,
     +                       ri,vi,pien,piee,thetae,pis,tspec)
      implicit real*8 (a-h,o-z)
      ! ri in Einstein radius, vi in Einstein radius/day
      ! r and v in AU, ri and vi in rE
      ! the scalling is r = ri Dl thetaE
      ! thetae in mas, pis in mas, tspec in days
      ! psi - eccentric anomaly, phi - mean anomaly
      ! omega - mean motion (in units rad/day)
      ! times in days
      real*8 jac_re_kep, determinant
      ! returns jacobian d_ulens (r1, r2, r3, v1, v2, v3)  / d_kepler (e, a, t, a1, a2, a3)  / (Dl thetaE)^6
      !                = d_ulens (ri1,ri2,ri3,vi1,vi2,vi3) / d_kepler (e, a, t, a1, a2, a3)
      dimension vi(3),ri(3),rot(3,3)
      dimension vk(3),rk(3)
      dimension drkde(3),dvkde(3)
      dimension drkdt(3),dvkdt(3)
      dimension drkda(3),dvkda(3)
      dimension arr(6,6)
      logical debug
      dimension r1(3,3),r2(3,3),r3(3,3)
      dimension dr1(3,3),dr2(3,3),dr3(3,3)
      real*8 rotx(3,3) 
      real*8 PI
      real*8 rl, ak(3), Deltat
      parameter (PI = 3.1415926535d0)
      real*8 inclmin, eccmin ! safety limits, jacobian ---> like e*sin(incl)

      debug=.false.  ! switch on verbose behaviour

      
      if(debug) then
        write(6,*) ''
        write(6,*) 'r1=     ', ri(1), ' rE'     ! in Einstein radius
        write(6,*) 'r2=     ', ri(2), ' rE'     ! (ri is a position vector in the sky)
        write(6,*) 'r3=     ', ri(3), ' rE'
        write(6,*) 'v1=     ', vi(1), ' rE/day' ! in Einstein radius/day
        write(6,*) 'v2=     ', vi(2), ' rE/day' ! (vi is a velocity vector in the sky)
        write(6,*) 'v3=     ', vi(3), ' rE/day'
        write(6,*) 'pi_E=   ', sqrt(pien*pien+piee*piee)
        write(6,*) 'theta_E=', thetae, ' mas'
        write(6,*) 'pi_S=   ', pis,    ' mas'
        write(6,*) 'tspec=  ', tspec,  ' days'
      endif

      call kepler(rot,a,omega,ecc,tperi,qm,dl,psi,ri,vi,pien,piee,
     *     thetae,pis,tspec)  ! changed parameters, psi added as output from kepler!!!

      ! jacobian ---> 0 as e*sin(i) so we should avoid the sin(i)~0 and e~0 not to have inf when dividing by or taking logarithm of jacobian
      eccmin=1d-4
      inclmin=1d-7  ! remember to set the same limit elsewhere, for eg. when calculating priors ~ sin(incl)
      if(rot(3,3).ge.(1d0-0.5*(inclmin)**2)) then  ! inclination <= 1e-7
        vi(3)=vi(3)+inclmin*sqrt(vi(1)**2+vi(2)**2)  
        call kepler(rot,a,omega,ecc,tperi,qm,dl,psi,ri,vi,pien,piee,
     *       thetae,pis,tspec)  
      endif
      if(ecc.le.eccmin) ecc=eccmin  ! for the safety of numerics (do not allow ecc~0) 
      

      if(debug) then
        write(6,*) ''
        write(6,*) 'a=    ', a    , ' rE (semimajor axis)'
        write(6,*) 'a=    ', a*(dl*thetae), ' AU'
        write(6,*) 'omega=', omega, ' radians/day (2pi/P)'
        write(6,*) 'ecc=  ', ecc   , ' (eccentricity)' ! (0 circular orbit)
        write(6,*) 'tperi=', tperi , ' days (time of periastron)' 
        write(6,*) 'qm=   ', qm, ' solar masses (mass of the system)'
        write(6,*) 'dl=   ', dl    , ' kpc (distance to the system)'
        write(6,*) 'psi=  ', psi*180.0/pi, ' deg (eccentric anomaly)'  ! in deg
      endif


      ! rotation matrix ( rot*rk gives position on the sky, rk is position vector in the orbit)
      if(debug) then
        write(6,*) ''
        write(6,*) 'rotational matrix (rot): '
        do i=1,3
          write(6,'(10d11.3)') (rot(i,j), j=1,3)
        enddo
        write(6,*) ''
        write(6,*) 'cosi=', rot(3,3)
        write(6,*) 'i=', acos(rot(3,3))*180.0/pi, ' deg (inclination)'
        write(6,*) ''
      endif


      cpsi = cos(psi)
      spsi = sin(psi)
      dpsidt = omega/(1d0- ecc*cpsi)  ! = - dpsi/dt_peri
      bovera = sqrt(1d0-ecc**2)
      ! more info and some equations at: http://en.wikipedia.org/wiki/Kepler_orbit
      ! Skowron et al 2011, appendix B

      rk(1) = a*(cpsi - ecc)                  ! (rk is a velocity vector in the orbit plane)
      rk(2) = a*spsi*bovera
      rk(3) = 0d0
      rl=a*(1d0-ecc*cpsi)

      vk(1) = -a*spsi*dpsidt                  ! (vk is a velocity vector in the orbit plane)
      vk(2) = a*cpsi*bovera*dpsidt
      vk(3) = 0d0

      ak(1)=-rk(1)*(omega**2)*(a/rl)**3       ! acceleration
      ak(2)=-rk(2)*(omega**2)*(a/rl)**3
      ak(3)=0d0
      

      drkde(1) = spsi/omega*vk(1)-a           ! derivative in respect to eccentricity (e)
      drkde(2) = spsi/omega*vk(2)-a*spsi*ecc/bovera
      drkde(3) = 0d0

      dvkde(1) = spsi/omega*ak(1)+a*cpsi/rl*vk(1)
      dvkde(2) = spsi/omega*ak(2)+a*cpsi/rl*vk(2) 
     +           - a*dpsidt*ecc*cpsi/bovera
      dvkde(3) = 0d0

      Deltat=tspec-tperi

      drkda(1) = -1.5*Deltat/a*vk(1)+rk(1)/a  ! derivative in respect to semimajor axis (a)
      drkda(2) = -1.5*Deltat/a*vk(2)+rk(2)/a
      drkda(3) = 0d0

      dvkda(1) = -1.5*Deltat/a*ak(1)-0.5*vk(1)/a
      dvkda(2) = -1.5*Deltat/a*ak(2)-0.5*vk(2)/a
      dvkda(3) = 0d0

      drkdt(1) =-vk(1)                        ! derivative in respect to time ot the periastron (t0)
      drkdt(2) =-vk(2)
      drkdt(3) = 0d0

      dvkdt(1) =-ak(1)
      dvkdt(2) =-ak(2)
      dvkdt(3) = 0d0

      do i=1,3
        do j=1,3
          r1(i,j) = 0d0
          dr1(i,j)= 0d0
          r2(i,j) = 0d0
          dr2(i,j)= 0d0
          r3(i,j) = 0d0
          dr3(i,j)= 0d0
          if(i.eq.j)then
            r1(i,j) = 1d0
            r2(i,j) = 1d0
            r3(i,j) = 1d0
         endif
       enddo
      enddo

      ! find Euler angles from matrix 'rot'
      call euler(c1,s1,c2,s2,c3,s3,rot) 

      ! print Euler angles
      if(debug) then
        write(6,*) 'euler='
        write(6,'(a,2f7.3,a,f9.3,a)') '1 c,s=', c1, s1,
     +          ' a=', atan2(s1,c1)*180.0/pi, ' deg' ! in the sky plane
        write(6,'(a,2f7.3,a,f9.3,a)') '2 c,s=', c2, s2,
     +          ' a=', atan2(s2,c2)*180.0/pi, ' deg' ! inclination
        write(6,'(a,2f7.3,a,f9.3,a)') '3 c,s=', c3, s3,
     +          ' a=', atan2(s3,c3)*180.0/pi, ' deg' ! in the orbit plane
      endif

      ! find martices r1, r2 and r3 such as: r1 * r2 * r3 = rot
      r1(1,1) = c1
      r1(1,2) =-s1
      r1(2,1) = s1
      r1(2,2) = c1
      r2(2,2) = c2
      r2(2,3) =-s2
      r2(3,2) = s2
      r2(3,3) = c2
      r3(1,1) = c3
      r3(1,2) =-s3
      r3(2,1) = s3
      r3(2,2) = c3
      ! these are derivatives of this matrices in respect to angles a1, a2, a3: dr1/da1, dr2/da2, dr3/da3
      dr1(1,1) =-s1
      dr1(1,2) =-c1
      dr1(2,1) = c1
      dr1(2,2) =-s1
      dr2(2,2) =-s2
      dr2(2,3) =-c2
      dr2(3,2) = c2
      dr2(3,3) =-s2
      dr3(1,1) =-s3
      dr3(1,2) =-c3
      dr3(2,1) = c3
      dr3(2,2) =-s3

      !write(6,*) ''                ! print r1
      !write(6,*) 'r1='
      !do l=1,3
      !  write(*,'(10d11.3)') (r1(l,k), k=1,3)
      !enddo
      !write(6,*) ''                ! print r2
      !write(6,*) 'r2='
      !do l=1,3
      !  write(*,'(10d11.3)') (r2(l,k), k=1,3)
      !enddo
      !write(6,*) ''                ! print r3
      !write(6,*) 'r3='
      !do l=1,3
      !  write(*,'(10d11.3)') (r3(l,k), k=1,3)
      !enddo

      ! test if r3*r2*r1 equals rot
      if(debug) then
        do i=1,3
          do j=1,3
            rotx(i,j)=0d0
            do k1=1,3
              do k2=1,3
                rotx(i,j)=rotx(i,j)+r1(i,k1)*r2(k1,k2)*r3(k2,j)
              enddo
            enddo
          enddo
        enddo
        write(6,*) ''                ! print r1 r2 r3
        write(6,*) 'r1 r2 r3='
        do l=1,3
          write(*,'(10d11.3)') (rotx(l,k), k=1,3)
        enddo
        write(6,*) ''
        write(*,*) 'det rot   = ', determinant(rot,3)
        write(*,*) 'det r1r2r3= ', determinant(rotx,3)
      endif


      do i=1,6
        do j=1,6
          arr(i,j) = 0d0
        enddo
      enddo

      do i=1,3
         n = i+3
         do m=1,3
            j=1
            arr(i,j) = arr(i,j) + rot(i,m)*drkde(m)
            arr(n,j) = arr(n,j) + rot(i,m)*dvkde(m)
            j=2
            arr(i,j) = arr(i,j) + rot(i,m)*drkda(m)
            arr(n,j) = arr(n,j) + rot(i,m)*dvkda(m)
            j=3
            arr(i,j) = arr(i,j) + rot(i,m)*drkdt(m)
            arr(n,j) = arr(n,j) + rot(i,m)*dvkdt(m)
            do l=1,3
               do k=1,3
                  j = 4
                  arr(i,j) = arr(i,j) +dr1(i,k)*r2(k,l)*r3(l,m)*rk(m)
                  arr(n,j) = arr(n,j) +dr1(i,k)*r2(k,l)*r3(l,m)*vk(m)
                  j = 5
                  arr(i,j) = arr(i,j) +r1(i,k)*dr2(k,l)*r3(l,m)*rk(m)
                  arr(n,j) = arr(n,j) +r1(i,k)*dr2(k,l)*r3(l,m)*vk(m)
                  j = 6
                  arr(i,j) = arr(i,j) +r1(i,k)*r2(k,l)*dr3(l,m)*rk(m)
                  arr(n,j) = arr(n,j) +r1(i,k)*r2(k,l)*dr3(l,m)*vk(m)
              enddo
           enddo
        enddo
      enddo

      if(debug) then
        write(6,*) ''
        write(6,*) 'd ulens (r1, r2, r3, v1, v2, v3) /',
     +             ' d kepler (e, a, t, a1, a2, a3) /(Dl thetaE)^6= '
                   ! 
        do l=1,6
          write(*,'(10d11.3)') (arr(l,k), k=1,6)
        enddo
        write(6,*) ''
      endif

      det=determinant(arr,6)

      jac_re_kep = abs(det)

      !write(*,*) 'jac/|sini|=', jac_re_kep/abs(s2)
      return
      end

c     
c     ------------------------- euler -----------------------------------
      subroutine euler(c1,s1,c2,s2,c3,s3,r)
      implicit none
      real*8 r(3,3),c1,s1,c2,s2,c3,s3
      ! angle 1 - rotation in the plane of the sky
      ! angle 2 - inclination
      ! angle 3 - rotation in the plane of the orbit
      c2 = r(3,3)
      s2 = sqrt(1.0-c2**2)
      if(s2.eq.0d0) then
        c1=r(1,1) ! we assume c3=1 and s3=0 if face on orbit
        s1=r(2,1) ! 
        c3=1.0
        s3=0.0
      else
        c1 = -r(2,3)/s2
        s1 =  r(1,3)/s2
        c3 = (c1*r(1,1) + s1*r(2,1))
        s3 = c2*(-s1*r(1,1) + c1*r(2,1)) + s2*r(3,1)
      endif
      ! for better understanding see 'Matrix expression for Euler rotations'
      ! at http://en.wikipedia.org/wiki/Euler_angles
      end
c


c      SHORT TESTING PROGRAM (uncomment 4 lines the complile with kepler.f, determinant.f and vec.f and run)
c     ------------------------- test_prog -------------------------------
      !program test_prog
      !implicit none
      !call test_getjac(5) ! 4 examples are prepared
      !end

c     ------------------------- test_getjac -----------------------------
      subroutine test_getjac(set) ! routine only for testing
      implicit none
      real*8 vi(3),ri(3)
      real*8 jac
      real*8 pien, piee, pis, tspec, thetae
      integer set
       
      if(set.eq.1) then
        ! solution 2 (for ecc~0)
        ri(1)=0.422811388969421
        ri(2)=0d0
        ri(3)=0.946649976853281
        vi(1)=5.623391223561966d-05
        vi(2)=4.067445425293581d-03
        vi(3)=-2.500000118743628d-05
      elseif(set.eq.2) then
        ! solution 1 (for ecc~0)
        ri(1)=0.422811388969421
        ri(2)=0d0
        ri(3)=5.225000113248779d-03
        vi(1)=5.623391223561966d-05
        vi(2)=4.067445425293581d-03
        vi(3)=-4.900000073015692d-03
      elseif(set.eq.3) then
        ! some tests (for ecc <> 0)
        ri(1)=0.422811388969421
        ri(2)=0d0
        ri(3)=0.9
        vi(1)=5.623391223561966d-05
        vi(2)=4.067445425293581d-03
        vi(3)=-0.002
      elseif(set.eq.4) then
        ! some other tests (for ecc <> 0)
        ri(1)=0.5
        ri(2)=0d0
        ri(3)=0.0
        vi(1)=0.002
        vi(2)=0.006
        vi(3)=0.0007
      elseif(set.eq.5) then
        ! with r3 = v3 = 0
        ri(1)=0.422811388969421
        ri(2)=0d0
        ri(3)=1d-8
        vi(1)=5.623391223561966d-05
        vi(2)=4.067445425293581d-03
        vi(3)=0d0
      endif

      ! some test values
      pien=-0.3024
      piee=0.1470
      pis=0.125
      tspec=4917.52d0
      thetae=2.90684181754764

      ! get jacobian d_ulens (r1, r2, r3, v1, v2, v3) / d_kepler (e, a, t, a1, a2, a3)  / (Dl thetaE)^6 
      call get_kep_jac(jac,ri,vi,pien,piee,thetae,pis,tspec)

      write(*,*) 'jac=', jac
      end

c
c     ------------------------- cross -----------------------------------
!       copied also to parsubs.f
!       subroutine cross(c,a,b)
!       implicit none
!       real*8 a(3),b(3),c(3)
!       c(1) = a(2)*b(3) - b(2)*a(3)
!       c(2) = a(3)*b(1) - b(3)*a(1)
!       c(3) = a(1)*b(2) - b(1)*a(2)
!       return
!       end
c
c     ------------------------- dot -------------------------------------
!       copied also to parsubs.f
!       subroutine dot(c,a,b)
!       implicit none
!       real*8 a(3),b(3), c
!       c = a(1)*b(1)+a(2)*b(2)+a(3)*b(3)
!       return
!       end
!
c     ------------------------- end -------------------------------------


==> anc/kepler.f <==
!      DOCUMENTATION AT THE END OF THIS FILE
!      also the explanation can be found in Skowron et al. 2011, appendix B
!

!      KEPLER ( 3d parameters to keppler parameters)
       subroutine kepler(rot,a,omega,ecc,tperi,qm,dl,psi,ri,vi,
     *     pien,piee, thetae,pis,t0kep) ! modified, psi added
       !look down for full documentation  
       implicit real*8 (a-h,o-z)
       dimension vi(3),ri(3),rot(3,3),el(3),apse(3),bpse(3)
       dimension v(3),r(3),acr(3)
       real*8 kappa
       data pi/3.1415926535d0/
       data kappa/8.14/
       data year/365.25d0/
       !input units r=einstein radii, v= einstein radii/day
       !calculational units: r=AU, v=v_earth
       !final units r=Einstein radii, v= einstein radii/day
       !distances in kpc, angles in mas
       !t0kep is time when velocities vi and positions ri are measured

       !get mass and distance
       pie = sqrt(pien**2 + piee**2)
       qm = thetae/(kappa*pie)
       pirel = pie*thetae
       pil = pis + pirel
       dl = 1.0/pil

       !convert from input units to calculation units
       do 10 i=1,3
          r(i) = ri(i)*dl*thetae
          v(i) = vi(i)*dl*thetae*year/(2*pi) ! this gives us G=1 instead of 4pi^2
  10   continue

      !get energy and angular momentum
       call dot(r2,r,r)
       call dot(v2,v,v)
       energy = v2/2 - qm/sqrt(r2)
       call cross(el,r,v)
       call dot(el2,el,el)
       !write(6,11)r,v,el
 11    format(3f10.4)

      !get semi-major axis, period, eccentrcity
       a = -qm/(2*energy)
       p = sqrt(a**3/qm)
       ecc2 = 1 - el2/(a*qm)
       if(ecc2.lt.0.000001)then
          ecc = 0
       else
          ecc = sqrt(ecc2)
       endif

      !get apse and bpse vectors,
       call cross(apse,v,el)
       !write(6,*)apse
       do 20 i=1,3
          if(ecc.eq.0)then
             apse(i) = r(i)
          else
             apse(i) = apse(i) - qm*r(i)/sqrt(r2) ! eccentricity vector
          endif
  20   continue
       !write(6,*)apse,' apse'
       call cross(bpse,el,apse)

      !normalize orientation vectors
       call dot(apse2,apse,apse)
       call dot(bpse2,bpse,bpse)
       do 30 i = 1,3
          apse(i) = apse(i)/sqrt(apse2)
          bpse(i) = bpse(i)/sqrt(bpse2)
          el(i) = el(i)/sqrt(el2)
  30   continue

      !get psi (eccenric anomaly)
       if(ecc.eq.0)then
          theta = 0
          phi = 0
          psi = 0 ! added 
       else
          call cross(acr,apse,r)
          call dot(accr,acr,el)
          call dot(adr,apse,r)
          sinth = accr/sqrt(r2)
          costh = adr/sqrt(r2)
          cospsi = (costh + ecc)/(1 + ecc*costh)
          psi = acos(cospsi)
          if(sinth.lt.0) psi = - psi  ! to have t_peri = time of the closest periastron
       endif
       omega = 2*pi/(p*year)
       a = a/(dl*thetae)     ! from AU to rE
       tperi = t0kep - (psi - ecc*sin(psi))/omega
       do 40 i=1,3
          rot(i,1) = apse(i)
          rot(i,2) = bpse(i)
          rot(i,3) = el(i)
 40    continue
       return
       end
c

!     KEPPOS (keppler parameters to 2d position on the sky)
      subroutine keppos(x1,x2,a,omega,ecc,tperi,rot,t)
      implicit real*8 (a-h,o-z)
      dimension rot(3,3),rin(3),rout(3),vin(3),vout(3)
      ksw = 0
      if(1.gt.2)ksw = 1
      phi = omega*(t-tperi)
      call getpsi_acc(psi,phi,ecc)
      rin(1) = a*(cos(psi) - ecc)
      rin(2) = a*sin(psi)*sqrt(1-ecc**2)
      rin(3) = 0
      do 10 i=1,3
         rout(i) = 0
         do 9 j=1,3
            rout(i) = rout(i) + rot(i,j)*rin(j)
 9       continue
 10   continue
      x1 = rout(1)
      x2 = rout(2)
      if(ksw.eq.0) return

      dpsidt = omega/(1- ecc*cos(psi))
      vin(1) = -a*sin(psi)*dpsidt
      vin(2) = a*cos(psi)*sqrt(1-ecc**2)*dpsidt
      vin(3) = 0
      do 18 i=1,3
         vout(i) = 0
         do 17 j=1,3
            vout(i) = vout(i) + rot(i,j)*vin(j)
 17      continue
 18   continue
      write(6,*)vout
      return
      end
c

c
        subroutine getpsi_acc(psi,phi,ecc)
        ! 
        ! solve the Kepler equation
        ! psi - eccentric anomaly
        ! phi - mean anomaly, ecc - eccentricity
        implicit real*8 (a-h,o-z)
        pi = 3.14159265d0
        psimin=0d0
        if(ecc.le.0d0) then
           psi=phi
           return
        endif
        if(ecc.gt.0.8)then
           difmin = 1d8
           do 5 npsi = 0,100
              psi = npsi*2*pi/100.0 + phi
              fun = psi - ecc*sin(psi)
              dif = abs(phi - fun)
              if(dif.lt.difmin)then
                 difmin = dif
                 psimin = psi
              endif
 5         continue
           psi = psimin
        else
           psi= phi
        endif
        psi=phi+ecc*sin(psi)  ! JS
        ! ~10 steps give accuracy ~ 1e-15
        do 10 i=1,10
          fun = psi - ecc*sin(psi)
          dif = phi - fun
          der = 1 - ecc*cos(psi)
          psi = psi + dif/der
  10    continue
        return
        end

! DOCUMENTATION
! 
! subroutine kepler:
! 
!        Finds "kepler" parameters given microlensing inputs.
! 
!         Inputs: ri,vi,pien,piee,thetae,pis,t0
!         Explanations:
! 
!         pien:   \pi_E,north  (standard ulens variable)
!         piee:   \pi_E,east   (standard ulens variable)
!         thetae: \theta_E     (standard ulens variable) [mas]
!         pis:    \pi_source   (usually 0.125) [mas]
!         t0kep:  time when position and velocity information is
!                 given.  This could be "t_0par" from ulens fit,
!                 but might be some other time that is specifically
!                 picked out  [HJD]
! 
!         ri:     3-vector = binary separation in units of Einstein
!                 radii.  That is, sqrt(ri(1)**2 + ri(2)**2) = s_0.
!                 Exactly.  Now, if the binary axis is aligned with
!                 the x-axis at time t0kep, then
!                 ri(1) = s_0
!                 ri(2) = 0.
!                 Note that ri(3) is a NEW variable, the distance of
!                 the planet IN FRONT of the plane of the sky, also
!                 in units of the Einstein radius.  In a MCMC, this
!                 would be treated as an MCMC variable - preferably
!                 called s_z: ri(3) = s_z
! 
!         vi:     3-vector = binary velocity in units of Einstein
!                 radii PER DAY [rE/day].
!                 Now, if the binary axis is aligned with
!                 the x-axis at time t0kep, then
!                 vi(1) = dsdt(t0kep) = gamma_paral*s_0
!                 vi(2) = -dalphadt * s_0 = gamma_perp*s_0
!                 [The reason for "* s_0" in vi(2) is that this yields
!                  the velocity in Einstein radii (rather than angular
!                  velocity). Minus before dalphadt comes from the fact
!                  that alpha is counted to be from the binary axis 
!                  toward the lens proper motion (relative to source),
!                  so it gets smaller when we have face-on orbit with
!                  angular momentum toward the observer.]
!                 Note that vi(3) is a NEW variable, the velocity of
!                 the planet TOWARD the observer, also
!                 in units of the Einstein radius PER DAY. Note that
!                 this is oposite convention to standard RV convention
!                 In a MCMC, this would be treated as an MCMC variable 
!                 - preferably through gamma_z: vi(3) = gamma_z*s_0
!
!                 Finally, sign convention assumes that dalphadt<0
!                 implies counterclockwise motion.  
!                 (dalphadt is in units or rad/day)
! 
!                 Basically, if you use the convention that the
!                 binary axis is along the x-axis at time t0kep,
!                 then you will have the following MCMC variables:
!                 ri(1) = s               [not a new variable, just renaming]
!                 ri(2) = 0               [no variable at at all: fixed]
!                 ri(3) = s_z             [NEW variable]
!                 vi(1) = s_0*gamma_paral [replaces dsdt]
!                 vi(2) = s_0*gamma_perp  [replaces dalphadt]
!                 vi(3) = s_0*gamma_z     [NEW variable]
! 
!         Outputs: rot,a,omega,ecc,tperi
!         Explanations:
! 
!         a:     semi-major axis (in units of the einstein radius)
!         omega  2pi/period [in units of DAY^{-1}]
!         ecc:   eccentricity
!         tperi: time that the orbit is at pericenter [HJD]
!                (closest pericenter to t0kep)
!         qm:    mass of lens [M_Sun] (not actually needed for orbit calc)
!         dl:    dist of lens [kpc]   (not actually needed for orbit calc)
!         rot:   matrix that rotates from standard coorinates of
!                kepler orbit (x-axis = semi-major axis,
!                z-axis= angular-momentum vector) to
!                coordinates where the z-axis is in the line of sight
!                toward the observer and the x-axis is binary orbit 
!                projected onto the plane of the sky at time t0kep.
!                [and y-axis is y = z cross x in both cases].
! 
! subroutine keppos:
! 
!         Uses Kepler parameters [from subroutine kepler], to find
!         orbit position at time "t".
! 
!         Inputs: a,omega,ecc,tperi,rot,t
!         Explanations:
! 
!         a:     semi-major axis       [from kepler output]
!         omega: 2pi/period [days^{-1}][from kepler output]
!         ecc:   eccentricity          [from kepler output]
!         rot:   rotation matrix       [from kepler output]
!         tperi: time of pericenter    [from kepler output]
!         t:     current time  [HJD]
! 
!         Outputs: x1,x2
!         Explanations:
! 
!         x1:    binary separation projected on x axis.
!         x2:    binary separation projected on y axis.
!                [so s=sqrt(x1**2 + y1**2)
!                 and arctan(x2/y2) = "rotation" (-"Delta\alpha")]
! 
! 
!        Initial trial values for all parameters.
! ri(1) = s_0 = s(t0kep)
! ri(2) = 0            [not allowed to vary]
! ri(3) = [could be ~ 0.1*s_0, or could be value for one of the two circular
!         orbits from Dong et al. 2009 paper Appendix A]
! vi(1) = dsdt 
! vi(2) = -dalphadt * s_0 
!         [if dsdt and dalphadt are in units of /day]
! vi(3) = [could be 0, or could be value for one of the two circular
!         orbits from Dong et al. 2009 paper Appendix A
!         ApJ, 695, 2, 970-987 (2009)
!         http://adsabs.harvard.edu/abs/2009ApJ...695..970D]
!
! t0,u0,te,rho,pien,piee,alpha [all at the best fit value form previous fit].
! 
! It is probably best to reject monte-carlo trials with ecc>0.99,
! at least at first.  These are physically improbable, and can lead
! to the program getting stuck.  In any case, all trials with
! a<0 (so ecc>1) MUST be rejected.  These are hyperbolic orbits, and so
! are unbound.
! 
! While calculating magnifications, keppos returns two parameters 
! [x1,x2](t), which are the separation of the binary.  
! These yield a normalization
!    s(t) = sqrt(x1(t)**2 + x2(t)**2),
!    and an angle
!    phi(t) = atan(x2/x1).
!    [counterclockwise angle gives a rotation in the plane of the sky
!    that happened between t0kep and now, t]
!    So:
!    alpha(t) = alpha_0 - phi
!    [assuming alpha convetion to be an angle of lens motion in respect
!    to binary axis]
! 
! The two subroutines come with a testing program (below).
! It outputs (x1,x2) at t=t0kep, which should be the
! same as the input parameters.  
! 
!
!      SHORT TESTING PROGRAM (right below)
!      to run it just uncomment and compile:  ifort kepler.f vec.f
!
!      program test_kepler 
!       implicit real*8 (a-h,o-z)
!       dimension vi(3),ri(3),rot(3,3)
!       pien = 0
!       piee = 0.32786
!       thetae = 2.669
!       t0 = 5000.d0
!       pis = 0.125
!       ri(1) = 0.37d0
!       ri(2) = -0.26d0
!       ri(3) = 0.1
!       vi(1) = -0.0006d0
!       vi(2) = -0.0064d0
!       vi(3) = -0.003d0
!
!       call kepler(rot,a,omega,ecc,tperi,qm,dl,psi,ri,vi,
!     *     pien,piee, thetae,pis,t0kep)
! 1     format(3f8.4)
! 2     format(f8.4,f8.5,f7.3,f10.4,2f7.3)
!       call keppos(x1,x2,a,omega,ecc,tperi,rot,t0kep)
!       write(6,*)x1,x2
!      stop
!      end




==> anc/vec.f <==

c
c     ------------------------- cross -----------------------------------
       subroutine cross(c,a,b)
       implicit none
       real*8 a(3),b(3),c(3)
       c(1) = a(2)*b(3) - b(2)*a(3)
       c(2) = a(3)*b(1) - b(3)*a(1)
       c(3) = a(1)*b(2) - b(1)*a(2)
       return
       end
c
c     ------------------------- dot -------------------------------------
       subroutine dot(c,a,b)
       implicit none
       real*8 a(3),b(3), c
       c = a(1)*b(1)+a(2)*b(2)+a(3)*b(3)
       return
       end

c     ------------------------- end -------------------------------------

